Noisy Submodular Maximization via Adaptive Sampling with Applications to Crowdsourced Image Collection Summarization

We address the problem of maximizing an unknown submodular function that can only be accessed via noisy evaluations. Our work is motivated by the task of summarizing content, e.g., image collections, by leveraging users' feedback in form of clicks or ratings. For summarization tasks with the goal of maximizing coverage and diversity, submodular set functions are a natural choice. When the underlying submodular function is unknown, users' feedback can provide noisy evaluations of the function that we seek to maximize. We provide a generic algorithm -- \submM{} -- for maximizing an unknown submodular function under cardinality constraints. This algorithm makes use of a novel exploration module -- \blbox{} -- that proposes good elements based on adaptively sampling noisy function evaluations. \blbox{} is able to accommodate different kinds of observation models such as value queries and pairwise comparisons. We provide PAC-style guarantees on the quality and sampling cost of the solution obtained by \submM{}. We demonstrate the effectiveness of our approach in an interactive, crowdsourced image collection summarization application.

==> aaai_script.sh <==
#!/bin/bash

# ----------------------------------------------------------------------
# This shell script produces the latex source-package of a paper
# as required by AAAI, in preparation for printed proceedings.
# Copyright (C) 2009 Christian Fritz "fritz at cs dot toronto dot
# edu" For the latest version of this script go to: 
# https://gist.github.com/chfritz/5447483
# ----------------------------------------------------------------------
# This program is free software: you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of
# the License, or (at your option) any later version. 
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public
# License along with this program. If not, see
# <http://www.gnu.org/licenses/>.
# ----------------------------------------------------------------------

# function for recursive processing of style files
recurseStyles() {
    echo "..recursively processing required packages of $1"
    PACKAGES=`grep RequirePackage $1 | sed 's/RequirePackage\[[^]]*\]/RequirePackage/g' | sed 's/.*RequirePackage{\([^}]*\)}.*/\1/' | sed -e 's/, */\n/g'`
    for name in $PACKAGES; do
	if [ ! -e sources/$name.sty ]; then 
	    echo "..locating and copying: $name"
	    FILE=`locate /$name.sty | head -n 1`
	    if [ -e $FILE ]; then
		cp $FILE sources
	    else
		echo "..cannot locate $name.sty"
	    fi
	    if [ -e sources/$name.sty ]; then
		recurseStyles sources/$name.sty
	    fi
	fi
    done
}

#            -------------------------------              

# give a tex file as parameter
if (( $# < 1 )); then
    echo "Error: Please give a tex-file as parameter, e.g., ./aaai_script.sh main.tex";
    exit;
fi;

mkdir sources

echo "locating and copying all used packages"
PACKAGES=`grep ^.usepackage $1 | sed -e 's/.*usepackage{\(.*.\)}.*/\1/' | sed -e 's/, /\n/g'`
for name in $PACKAGES; do
    echo "locating and copying: $name"
    if [ -e $name.sty ]; then
	cp $name.sty sources
    else
	FILE=`locate /$name.sty | head -n 1`
	if [ -e $FILE ]; then
	    cp $FILE sources
	else
	    echo "cannot locate $name.sty"
	fi
    fi
    if [ -e sources/$name.sty ]; then
	recurseStyles sources/$name.sty
    fi
done


echo "inlining all included files"
cp $1 __tmp1
while ( grep ^.input __tmp1 ); do
#     INPUTS=`grep ^.input __tmp1 | sed 's/.*input *{*\([^.}]*\).*/\1/'`
#     cat __tmp1 | sed '/^%.*$/d' >  __tmp2
#     for name in $INPUTS; do
# 	echo "inlining $name"
# 	awk -v filename=$name '{ if ($0 ~ ".input.*"filename) { system("cat "filename".tex | sed  '/^%.*\$/d'"); } else { print $0; } }' < __tmp2 > __tmp1
#     done
    awk '{ if ( $0 ~ /\\input( |{)/ ) { sub(/\\input( |{)/,""); sub(/}/, ""); sub(/\.tex/, ""); system("cat "$0".tex | sed  '/^%.*\$/d'") } else { print $0; } }' __tmp1 > __tmp2
    cp __tmp2 __tmp1
done

echo "inlining bibitems"
BIBFILE=`echo $1 | sed 's/.tex/.bbl/'`
awk -v filename=$BIBFILE '{ if ($0 ~ ".bibliography{") { system("cat "filename); } else { print $0; } }' < __tmp1 > __tmp2
cp __tmp2 sources/full.tex


echo "getting figures"
FIGURES=`grep includegraphics __tmp2 | grep -v ^% | sed 's/.*{\([^}]*\)}*/\1/'`
for name in $FIGURES; do
    echo "getting figure $name"
    mkdir -p sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
    cp $name.*ps sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
done

#            -------------------------------              

cd sources
echo "latexing source"
latex full.tex
echo "latexing source once more"
latex full.tex

echo "creating the PDF using"
dvips -Ppdf -G0 -tletter full -o full.ps
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true full.ps
cd ..

echo "DONE"


==> sel/sel.py <==
import numpy as np
from matplotlib import pyplot as plt
from matplotlib import rc

if __name__ == "__main__":
    """
    Generate plot showing various confidence bounds
    """

    K = 5

    rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    rc('text', usetex=True)

    x = range(1,6)
    y = [0.8, 0.70, 0.35, 0.25, 0.20]
    yerr = [0.1, 0.1, 0.1, 0.1, 0.1]

    fig = plt.figure(figsize=(10,3))

    # average utilities
    ax = plt.subplot(1,4,1)
    ax.plot(x, y, 'o')
    # ax.plot([0,6], [0.55, 0.55], 'b--')
    ax.set_xlabel("items (sorted by utility)")
    ax.set_xticks(range(1,6))
    ax.set_xticklabels([])
    ax.set_ylabel("utility")
    ax.set_xlim([0,6])
    ax.set_ylim([0,1])
    ax.set_title("average utilities")

    # selecting top 2
    ax = plt.subplot(1,4,2)
    ax.errorbar(x, y, yerr=yerr, fmt='o')
    ax.plot([0,6], [0.55, 0.55], 'b--')
    ax.set_xlabel("items (sorted by utility)")
    ax.set_xticks(range(1,6))
    ax.set_xticklabels([])
    ax.set_ylabel("")
    ax.set_xlim([0,6])
    ax.set_ylim([0,1])
    ax.set_title("Selecting top 2")

    # selecting top 4
    ax = plt.subplot(1,4,3)
    yerr2 = np.copy(yerr)
    yerr2[3] = 0.015
    yerr2[4] = 0.015
    ax.errorbar(x, y, yerr=yerr2, fmt='o')
    ax.plot([0,6], [0.225, 0.225], 'b--')
    ax.set_xlabel("items (sorted by utility)")
    ax.set_xticks(range(1,6))
    ax.set_xticklabels([])
    ax.set_ylabel("")
    ax.set_xlim([0,6])
    ax.set_ylim([0,1])
    ax.set_title("Selecting top 4")

    # selecting best
    ax = plt.subplot(1,4,4)
    yerr2 = np.copy(yerr)
    yerr2[0] = 0.03
    yerr2[1] = 0.03
    ax.errorbar(x, y, yerr=yerr2, fmt='o')
    ax.plot([0,6], [0.75, 0.75], 'b--')
    ax.set_xlabel("items (sorted by utility)")
    ax.set_xticks(range(1,6))
    ax.set_xticklabels([])
    ax.set_ylabel("")
    ax.set_xlim([0,6])
    ax.set_ylim([0,1])
    ax.set_title("Selecting best")

    plt.draw()
    plt.savefig("selection.pdf", dpi = 600)

    #plt.show()

